TFix+: Self-configuring Hybrid Timeout Bug Fixing for Cloud Systems

Timeout bugs can cause serious availability and performance issues which are often difficult to fix due to the lack of diagnostic information. Previous work proposed solutions for fixing specific type of timeout-related performance bugs. In this paper, we present TFix+, a self-configuring timeout bug fixing framework for automatically correcting two major kinds of timeout bugs (i.e., misused timeout bugs and missing timeout bugs) with dynamic timeout value predictions. TFix+ provides two new hybrid schemes for fixing misused and missing timeout bugs, respectively. TFix+ further provides prediction-driven timeout variable configuration based on runtime function tracing. We have implemented a prototype of TFix+ and conducted experiments on 16 real world timeout bugs. Our experimental results show that TFix+ can effectively fix 15 out of tested 16 timeout bugs.

==> figures/pdf2eps.sh <==
#!/bin/sh
# $Id: pdf2eps,v 0.01 2005/10/28 00:55:46 Herbert Voss Exp $
# Convert PDF to encapsulated PostScript.
# usage:
# pdf2eps <page number> <pdf file without ext>

pdfcrop "$2.pdf" "$2-temp.pdf"
pdftops -f $1 -l $1 -eps "$2-temp.pdf" "$2.eps"
rm  "$2-temp.pdf"


==> figures/prediction-wan-1.py <==
import numpy as np
import matplotlib.pyplot as plt
 
entry = [20, 40, 50, 100, 150, 200, 249, 298, 347]
time = [1805, 3909, 5395, 8003, 15957, 19158, 21574, 23832, 30563]

xmes = np.array([20, 50, 100, 298, 200])
ymes = np.array([1805, 5395, 8003, 23832, 19158])

xfit = np.array([40, 150, 249, 347])
yfit = np.array([3909, 15957, 21574, 30563])

x = np.array(entry)
y = np.array(time)/1000
 
f1 = np.polyfit(x, y, 2)
p1 = np.poly1d(f1)
print(p1)

#calculate padding
error = 0.0
for i in range(len(x)):
	error = max(abs(y[i]-p1(x[i]))/y[i], error)
	print (error)

print ('padding is: ' + str(error))
  
yvals = p1(x)

ypad = yvals*1.41 

print ('!!!!!')
print (ypad)

fig, ax1 = plt.subplots()

plt.xlim(0, 370)
plt.ylim(0, 50)

# split training and testing data

xtrain = x[:-2]
ytrain = y[:-2]

xtest = x[-2:]
ytest = y[-2:]
 
# ax1.plot(xtrain, ytrain, 'ro-', label='Measured execution time', markersize=20, markerfacecolor='none', linewidth=5)
ax1.plot(xtrain, ytrain, 'ro', label='Real timeout value for training', markersize=20, markerfacecolor='none', linewidth=5)
ax1.plot(x, ypad, 'purple', label='Predicted timeout value with padding', linewidth=2)
ax1.plot(x, yvals, 'b--', label='Predicted timeout value without padding', linewidth=2)

# ax1.plot(xtrain, ytrain, 'ro', label='Measured execution time', markersize=20)
# ax1.plot(xtest, ytest, 'r^', label='Expected timeout value', markersize=20)
# plot1 = ax1.plot(xmes, ymes, 's',label='Measured execution time', markersize=20)
# plot2 = ax1.plot(x, yvals, 'b--', label='Predicted value without padding')
# plot4 = ax1.plot(x, ypad, 'r', label='Predicted value with padding')
# plot3 = ax1.plot(xfit, yfit, 'o', label='Expected timeout value', markersize=20)
ax1.set_xlabel('Transferred image size (MB)', fontsize=25)
ax1.set_ylabel('Timeout value (s)', fontsize=25)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
# plt.legend(fontsize=25) 

ax1.plot(xtest, ytest, 'bs', label='Measured timeout value', markersize=20, markerfacecolor='none')
# ax1.plot([347], [int(p1(347)*1.41)], 'bs', markersize=20, markerfacecolor='none')
plt.vlines(347, 0, int(p1(347)*1.41), colors = 'darkorange', linestyles = "dashdot", linewidth=2)
# plt.hlines(int(p1(347)*1.41), 0, 347, colors = "darkorange", linestyles = "dashdot", linewidth=2)

# print ("expected value is: " + str(int(p1(347)*1.83)))

box = ax1.get_position()
# ax1.set_position([box.x0, box.y0 + 0.2, box.width, box.height * 0.2])
legend = ax1.legend(loc='center left', bbox_to_anchor=(0, 1.3), ncol=1)
plt.setp(plt.gca().get_legend().get_texts(), fontsize='23')

plt.tight_layout()
plt.show()


==> figures/prediction-wan-2.py <==
import numpy as np
import matplotlib.pyplot as plt
from sklearn.linear_model import LinearRegression
from sklearn.preprocessing import PolynomialFeatures
import matplotlib.ticker as ticker
 
entry = [[43.20], [1.88], [21562.00], [18525.47], [11750.86]]
time = [[1805],  [1888], [2204], [2114], [1943]]

# xmes = np.array([43.20, 1.88, 21562.00])
# ymes = np.array([1805, 1888, 2204])

# xfit = np.array([18525.47, 11750.86])
# yfit = np.array([2114, 1943])

x = np.array(entry)
y = np.array(time)


# quadratic fitting
quadratic_featurizer = PolynomialFeatures(degree=3)
X_train_quadratic = quadratic_featurizer.fit_transform(x)

regressor_quadratic = LinearRegression()
regressor_quadratic.fit(X_train_quadratic, y)

xx = np.linspace(0, 21562, 5000)
print('xx.shape', xx.shape)
print('xx.reshape', xx.reshape(xx.shape[0], 1).shape)
xx_quadratic = quadratic_featurizer.transform(xx.reshape(xx.shape[0], 1))
print('xx_quadratic', xx_quadratic.shape)

# calculate padding
entry2 = [1.88, 43.20, 11750.86, 18525.47, 21562.00]
time2 = [1888, 1805, 1943, 2114, 2204]

f1 = np.polyfit(entry2, time2, 3)
p1 = np.poly1d(f1)
print(p1)

p = 1.05*p1
print(1.05*p)

yy = p(xx)

error = 0.0
for i in range(len(entry2)):
	error = max(abs(time2[i]-p1(entry2[i]))/time2[i], error)
	print (error)

print ('after padding')
print('xx_quadratic', (1.05*xx_quadratic).shape)

fig, ax1 = plt.subplots()

plt.xlim(0, 22000)
plt.ylim(1600, 2600)

entry3 = [43.20, 11750.86, 18525.47, 21562.00]
time3 = [1805, 1943, 2114, 2204]

xtrain = [ 18525.47, 21562.00]
ytrain = [ 2114, 2204]

xtest = [ 11750.86]
ytest = [ 1943]

# add certain points

xaug = [3000, 7000]
yaug = [int(p1(3000)), int(p1(5000))]

xtrain = xaug + xtrain
ytrain = yaug + ytrain

# plot
tick_spacing = 5000
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
ax1.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax1.set_xlabel('Network traffic (kB/s)', fontsize=25)
ax1.set_ylabel('Timeout value (ms)', fontsize=25)

ax1.plot(xtrain, ytrain, 'ro', label='Real timeout value for training', markersize=20, markerfacecolor='none', linewidth=5)
# ax1.plot(xtrain, ytrain, 'ro-', label='Measured execution time', markersize=20, linewidth=5)
# ax1.plot(xmes, ymes, 's', label='Measured execution time', markersize=10)
# ax1.plot(xfit, yfit, 'o', label='Expected timeout value', markersize=10)


ax1.plot(xx, yy, 'purple', label="Predicted timeout value with padding", linewidth=2)
ax1.plot(xx, p1(xx), 'b--', label='Predicted timeout value without padding', linewidth=2)

# ax1.plot(xx, regressor_quadratic.predict(xx_quadratic), 'b--', label="Predicted value without padding")
# ax1.plot(xx, 1.05*regressor_quadratic.predict(xx_quadratic), 'r', label='Predicted value with padding')

ax1.plot(xtest, ytest, 'bs', label='Measured timeout value', markersize=20, markerfacecolor='none')
# ax1.plot([11750.86], [int(p1(11750.86)*1.05)], 'bs', markersize=20)
plt.vlines(11750.86, 1600, int(p1(11750.86)*1.05), colors = 'darkorange', linestyles = "dashdot", linewidth=2)
# plt.hlines(int(p1(11750.86)*1.05), 0, 11750.86, colors = "m", linestyles = "dashdot", linewidth=2)

print ("expected value is: " + str(int(p1(11750.86)*1.05)))

box = ax1.get_position()
# ax1.set_position([box.x0, box.y0, box.width, box.height * 0.5])
legend = ax1.legend(loc='center left', bbox_to_anchor=(0, 1.3), ncol=1)
plt.setp(plt.gca().get_legend().get_texts(), fontsize='23')

plt.tight_layout()
plt.show()


# #linear fitting
 
# f1 = np.polyfit(x, y, 2)
# p1 = np.poly1d(f1)
# print(p1)

# #calculate padding
# error = 0.0
# for i in range(len(x)):
# 	error = max(abs(y[i]-p1(x[i]))/y[i], error)
# 	print (error)

# print ('padding is: ' + str(error))
  
# yvals = p1(x)

# ypad = yvals*1.83 
 
# plot1 = plt.plot(xmes, ymes, 's',label='Measured execution time', markersize=20)
# plot2 = plt.plot(x, ypad, 'r', label='Predicted value with padding')
# plot4 = plt.plot(x, yvals, 'b--', label='Predicted value without padding')
# plot3 = plt.plot(xfit, yfit, 'o', label='Expected timeout value', markersize=20)
# plt.xlabel('Network bandwidth utilization (kB/s)', fontsize=25)
# plt.ylabel('Timeout value (ms)', fontsize=25)
# plt.xticks(fontsize=25)
# plt.yticks(fontsize=25)
# plt.legend(fontsize=25) 
# plt.show()


==> figures/sensitivity.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Ellipse, Polygon

# data to plot
n_groups = 7

means_filter1 = (1.00, 3.36, 0, 2.16, 4.43, 0, 0)
means_filter2 = (13.17, 0.44, 0, 0, 0, 0, 10.99)
means_filter3 = (13.48, 0.39, 0, 0, 0, 0, 10.51)
means_filter4 = (19.74, 0.42, 0, 0, 0, 0, 10.08)
means_filter5 = (27.46, 0.45, 0, 0, 0, 0, 9.68)

# create plot
fig, ax = plt.subplots()
index = np.arange(n_groups)
bar_width = 0.17
opacity = 0.8

rects2 = plt.bar(index, means_filter1, bar_width,
                  alpha=opacity,
                  color='1',
                 label='degree=1')
                 #hatch='.')

rects3 = plt.bar(index + bar_width, means_filter2, bar_width,
                 alpha=opacity,
                 color='0.8',
                 label='degree=2',
                 hatch='/')

rects4 = plt.bar(index + 2 * bar_width, means_filter3, bar_width,
                 alpha=opacity,
                 color='0.9',
                 label='degree=3',
                 hatch='x')

rects5 = plt.bar(index + 3 * bar_width, means_filter4, bar_width,
                 alpha=opacity,
                 color='0.7',
                 label='degree=4')
                 # hatch='/')

rects6 = plt.bar(index + 4 * bar_width, means_filter5, bar_width,
                 alpha=opacity,
                 color='1',
                 label='degree=5',
                 hatch='x')

plt.xlabel('Real world timeout bugs', fontsize=17)
plt.ylabel('Prediction accuracy (%)', fontsize=17)

plt.xticks(index + 5*bar_width,
           ('HDFS-4301', 'MapReduce-6263', 'replication.source.maxretriesmultiplier', 'mapreduce.task.timeout', 'Hadoop-9106', 'HBase-17341', 'MapReduce-4089'),
           fontsize=17)
plt.xticks(rotation=315)
plt.yticks(fontsize=17)
plt.legend(prop={'size': 17})

plt.ylim(0, 40)

plt.tight_layout()


def autolabel(rects, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    # i = 0

    for rect in rects:
    # for i in rects.size():
        height = rect.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # # If we can fit the label above the column, do that;
        # # otherwise, put it inside the column.
        # if (height > 10): 
        #     label_position = 10.0 + (y_height * 0.01)
        # else:
        label_position = height + (y_height * 0.01)

        # if (height > 10):
        #     ax.text(rect.get_x() + rect.get_width() / 2., label_position,
        #             '%d' % int(height),
        #             ha='center', va='bottom', fontsize=15, rotation=45)

        if (height==0):
            ax.text(rect.get_x() + rect.get_width() / 2., label_position,
                    '%d' % int(height),
                    ha='center', va='bottom', fontsize=15)
        elif (height < 0.05):
            ax.text(rect.get_x() + rect.get_width()/2., label_position,
                '%.2f' % height,
                ha='center', va='bottom', fontsize=15)
        

autolabel(rects2, ax)
autolabel(rects3, ax)
autolabel(rects4, ax)
autolabel(rects5, ax)
autolabel(rects6, ax)



plt.show()

